Four-loop splitting functions in QCD -- The gluon-gluon case --

We have computed the even-N moments N =< 20 of the gluon-gluon splitting function P_{gg} at the fourth order of perturbative QCD via the renormalization of off-shell operator matrix elements. Our results, derived analytically for a general compact simple gauge group, agree with all results obtained for this function so far, in particular with the lowest five moments obtained via structure functions in deep-inelastic scattering. Using our new moments and all available endpoint constraints, we construct improved approximations for the four-loop P_{gg}(x) that should be sufficient for a wide range of collider-physics applications. The N^3LO contributions to the scale derivative of the gluon distribution, resulting from these and the corresponding quark-to-gluon splitting functions, amount to 1% or less at x >~ 10^{-4} at a standard reference scale with alpha_s = 0.2.

==> anc/FHMPVgg-anc.h <==
* -----------------------------------------------------------------------------
*
*   Reference: Four-loop splitting functions in QCD - The gluon-gluon case - 
*
*              G. Falcioni, F. Herzog, S. Moch, A. Pelloni and A. Vogt
*              ZU-TH 47/24, DESY-24-144, LTH 1384
*
* -----------------------------------------------------------------------------
*
*   Gluon-gluon anomalous dimensions gamma_gg(N) up to four loops,
*   fixed-N values at N =< 20
*
*   Notations: z3 = Zeta(3), ..., z5 = Zeta(5) are Riemann-zeta values,
*              nf = number of flavors; for the group invariants see the paper.
*              expansion in alpha_s/(4*pi): 
*              ggq0N2 (one-loop), ggq1N2 (two-loop), ggq2N2 (three-loop), 
*              ggq3N2 (four-loop) etc.
*              `-' relative to splitting functions
*
*   1) The four-loop values at N =< 8 have been published before in:
*      Low moments of the four-loop splitting functions in QCD 
*      S. Moch, B. Ruijl, T. Ueda, J.A.M. Vermaseren, A. Vogt
*      arXiv:2111.15561 [hep-ph], Phys. Lett. B825 (2022), 136853
*
*   2) The four-loop values at N =< 10 have been published before in:
*      Additional moments and x-space approximations
*         of four-loop splitting functions in QCD      
*      S. Moch, B. Ruijl, T. Ueda, J.A.M. Vermaseren, A. Vogt
*      arXiv:2310.05744[hep-ph], Phys.Lett.B 849 (2024) 138468
*
*   3) Additional results up to N = 16 have been published before in:
*      On quartic colour factors in splitting functions 
*         and the gluon cusp anomalous dimension
*      S. Moch, B. Ruijl, T. Ueda, J.A.M. Vermaseren, A. Vogt
*      arXiv:1805.09638 [hep-ph], Phys. Lett. B782 (2018), 627-632
*
* -----------------------------------------------------------------------------

******
* N=2
******  
L  ggg0N2=
      +nf*(2/3);

L  ggg1N2=
      +ca*nf*(35/27)
      +cf*nf*(74/27);

L  ggg2N2=
      +ca*nf^2*(-1058/243)
      +ca^2*nf*(3589/162-24*z3)
      +cf*nf^2*(173/243)
      +cf*ca*nf*(-139/9+104/3*z3)
      +cf^2*nf*(2155/243-32/3*z3);

L  ggg3N2 =
       + nf*cf^3 * (  - 16489/729 - 736/81*z3 - 256/9*z4 + 320/3*z5 )
       + nf*ca*cf^2 * ( 1153727/13122 - 7108/81*z3 + 1136/9*z4 - 2000/9*z5 )
       + nf*ca^2*cf * (  - 763868/6561 + 12808/27*z3 - 2068/9*z4 - 40/9*z5 )
       + nf*ca^3 * ( 88769/729 - 31112/81*z3 + 132*z4 + 3560/27*z5 )
       + nf*[d4RA/na] * (  - 368/9 + 992/9*z3 + 2560/9*z5 )
       + nf^2*cf^2 * ( 110714/6561 + 272/9*z3 - 224/9*z4 )
       + nf^2*ca*cf * (  - 249310/6561 - 5632/81*z3 + 440/9*z4 )
       + nf^2*ca^2 * (  - 48625/2187 + 3572/81*z3 - 24*z4 - 160/27*z5 )
       + nf^2*[d4RR/na] * ( 928/9 + 640/9*z3 - 2560/9*z5 )
       + nf^3*cf * ( 8744/2187 - 128/27*z3 )
       + nf^3*ca * (  - 3385/2187 + 176/81*z3 );

******
* N=4
******
L  ggg0N4=
      +nf*(2/3)
      +ca*(21/5);

L  ggg1N4=
      +ca*nf*(-2513/450)
      +ca^2*(7121/500)
      +cf*nf*(20951/9000);

L  ggg2N4=
      +ca*nf^2*(-757861/243000)
      +ca^2*nf*(53797499/2430000-1566/25*z3)
      +ca^3*(103309639/1350000)
      +cf*nf^2*(-489887/607500)
      +cf*ca*nf*(-235535117/4050000+1632/25*z3)
      +cf^2*nf*(2557151/3037500-66/25*z3);

L  ggg3N4 =
       + ca^4 * ( 1502628149/3375000 + 1146397/11250*z3 - 504/5*z5 )
       + [d4AA/na] * ( 21623/150 + 15596/15*z3 - 6048/5*z5 )
       + nf*cf^3 * ( 34764568601/2099520000 - 958343/40500*z3 - 18997/2250*z4
          + 908/45*z5 )
       + nf*ca*cf^2 * ( 1913110089023/26244000000 + 39313783/101250*z3 + 26741/
         750*z4 - 3082/5*z5 )
       + nf*ca^2*cf * (  - 4212122951/41006250 + 1170784/5625*z3 - 418198/1125
         *z4 + 17636/45*z5 )
       + nf*ca^3 * (  - 20580892841/72900000 - 12550223/22500*z3 + 8613/25*z4
          + 4316/27*z5 )
       + nf*[d4RA/na] * ( 160091/675 + 80072/225*z3 - 48016/45*z5 )
       + nf^2*cf^2 * (  - 275622924731/26244000000 + 253369/10125*z3 - 1078/
         225*z4 )
       + nf^2*ca*cf * ( 136020246173/3280500000 - 1672751/10125*z3 + 15172/225
         *z4 )
       + nf^2*ca^2 * (  - 3250393649/218700000 + 2969291/20250*z3 - 1566/25*z4
          - 1276/135*z5 )
       + nf^2*[d4RR/na] * ( 75788/675 + 3008/15*z3 - 20416/45*z5 )
       + nf^3*cf * ( 1780699/24300000 - 484/675*z3 )
       + nf^3*ca * (  - 20440457/21870000 + 1888/405*z3 );

******
* N=6
******  
L  ggg0N6=
      +nf*(2/3)
      +ca*(83/14);

L  ggg1N6=
      +ca*nf*(-102997/13230)
      +ca^2*(1506899/74088)
      +cf*nf*(100319/46305);

L  ggg2N6=
      +ca*nf^2*(-6597737/2083725)
      +ca^2*nf*(9763460989/466754400-18792/245*z3)
      +ca^3*(96390174479/871274880)
      +cf*nf^2*(-280414331/291721500)
      +cf*ca*nf*(-9691228129/130691232+57256/735*z3)
      +cf^2*nf*(-11024749151/40841010000-176/147*z3);

L  ggg3N6 =
       + ca^4 * ( 14796034088334539/23053933324800 + 198201877/777924*z3
          - 118210/441*z5 )
       + [d4AA/na] * ( 1255552/2205 + 2997592/1323*z3 - 472840/147*z5 )
       + nf*ca^3 * ( - 352499691830939/914838624000 - 4467756563/6482700*z3
          + 103356/245*z4 + 238544/1323*z5 )
       + nf*ca^2*cf * ( - 174297079261544753/864522499680000
          + 12199024283/48620250*z3 - 6710594/15435*z4 + 221576/441*z5 )
       + nf*ca*cf^2 * ( 51836938615212157/360217708200000 + 459844342/972405*z3
          + 1338986/77175*z4 - 334352/441*z5 )
       + nf*cf^3 * ( 10457671535671561/5403265623000000 - 100551124/8103375*z3
          - 343156/77175*z4 + 992/147*z5 )
       + nf*[d4RA/na] * ( 9661697/22050 + 22351528/33075*z3 - 726848/441*z5 )
       + nf^2*ca^2 * ( - 2273514775943/294055272000 + 126516356/694575*z3 
          - 18792/245*z4 - 22000/1323*z5 )
       + nf^2*ca*cf * ( 122395144706959/2205414540000 - 133661648/694575*z3 
          + 173704/2205*z4 )
       + nf^2*cf^2 * ( - 61017705026527/5403265623000 + 2171164/99225*z3 -
         4576/2205*z4 )
       + nf^2*[d4RR/na] * ( 788419/3675 + 180272/441*z3 - 352000/441*z5 )
       + nf^3*cf * ( - 9085701773/30630757500 - 1936/6615*z3 )
       + nf^3*ca * ( - 5226936307/5250987000 + 3224/567*z3 );

******
* N=8
******  
L  ggg0N8=
      +nf*(2/3)
      +ca*(319/45);

L  ggg1N8=
      +ca*nf*(-623687/68040)
      +ca^2*(2223694/91125)
      +cf*nf*(685883/326592);

L  ggg2N8=
      +ca*nf^2*(-420970849/128595600)
      +ca^2*nf*(2080130771161/102876480000-162587/1890*z3)
      +ca^3*(1381390082227/10333575000)
      +cf*nf^2*(-1747563703/1687817250)
      +cf*ca*nf*(-220111823810087/2592487296000+81941/945*z3)
      +cf^2*nf*(-14058417959723/22684263840000-37/54*z3);

L  ggg3N8 = 
       + ca^4 * ( 913169436152027903/1171827405000000 
          + 51527099041/131220000*z3 - 172436/405*z5 )
       + [d4AA/na] * ( 537502950787/551124000 + 46340503/13500*z3
          - 689744/135*z5 )
       + nf*cf^3 * ( - 3875574534972929574389/576216596358144000000 
          - 135851486693/18003384000*z3 - 13529827/4762800*z4 + 613/189*z5 )
       + nf*ca*cf^2 * ( 7722227993192582836559/41158328311296000000 
          + 591286208311/1125211500*z3 + 10006243/952560*z4 - 138355/162*z5 )
       + nf*ca^2*cf * ( - 793554238929989675839/2939880593664000000 
          + 534393934321/1800338400*z3 - 40892093/85050*z4 + 320660/567*z5 )
       + nf*ca^3 * ( - 31340067299523269041/69997156992000000
          - 680081584643/857304000*z3 + 1788457/3780*z4 + 351572/1701*z5 )
       + nf*[d4RA/na] * ( 4208909173201/7715736000 + 3518370631/4465125*z3
          - 1069268/567*z5 )
       + nf^2*cf^2 * ( - 95246090820533670043/8231665662259200000 
          + 445763281/21432600*z3 - 6623/5670*z4 )
       + nf^2*ca*cf * ( 942217912695786851/14699402968320000
          - 4533011177/21432600*z3 + 247192/2835*z4 )
       + nf^2*ca^2 * ( - 997206831355739/388873094400000 + 111733544/535815*z3
          - 162587/1890*z4 - 6280/243*z5 )	       
       + nf^2*[d4RR/na] * ( 331056293/984150 + 17535248/25515*z3  
          - 100480/81*z5 ) 
       + nf^3*cf * ( - 12373917501191/30245685120000 - 1369/8505*z3 )
       + nf^3*ca * ( - 263132873693/243045684000 + 7744/1215*z3 );

******
* N=10
******
L  ggg0N10=
      +nf*(2/3)
      +ca*(18421/2310);

L  ggg1N10=
      +ca*nf*(-17481908/1715175)
      +ca^2*(339202487377/12326391000)
      +cf*nf*(9284182/4492125);

L  ggg2N10=
      +ca*nf^2*(-2752314359/815051160)
      +ca^2*nf*(43228502203851731/2196562876200000-17746492/190575*z3)
      +ca^3*(239083526238286750523/1578596520362400000)
      +cf*nf^2*(-453912946493/420260754375)
      +cf*ca*nf*(-3374081335517123191/36243287457300000+17831164/190575*z3)
      +cf^2*nf*(-3009386129483453/3883209370425000-1344/3025*z3);

L   ggg3N10 =
       + ca^4 * ( 22456657892477562064767080711/25270646676917407920000000
          + 73846513655083/142369816050*z3 - 153025522/266805*z5 )
       + [d4AA/na] * ( 2465616588411197/1815341220000 
          + 3181991394023/700363125*z3 - 612102088/88935*z5 )

       + nf*cf^3 * ( - 941134719170744230384913/79924603583024392500000
          - 4953774597752/980608426875*z3 - 1080128/539055*z4 + 256/135*z5 )
       + nf*ca*cf^2 * ( 323084460491834273793113701/1491925933549788660000000
          + 79257043186949/140086918125*z3 + 96076064/13476375*z4 
          - 35324984/38115*z5 )
       + nf*ca^2*cf* ( - 2224242538139003360626622957/6962321023232347080000000
          + 419373367171051/1248047088750*z3 - 16266111506/31444875*z4 
          + 69670324/114345*z5 )
       + nf*ca^3 * ( - 3486469494115338162974489/7032647498214492000000 
          - 32293176652422641/36609381270000*z3 + 8873246/17325*z4 
          + 81468964/343035*z5 )
       + nf*[d4RA/na] * ( 4251405683983949/7261364880000
          + 4659512350937/6303268125*z3 - 214355392/114345*z5 )

       + nf^2*cf^2 * ( - 20853686824119167585477/1776102301844986500000
          + 2464070896/121287375*z3 - 61376/81675*z4 )
       + nf^2*ca*cf * ( 21257339627304028801747/301399178494906800000
          - 38450577988/169802325*z3 + 53669108/571725*z4 )
       + nf^2*ca^2* ( 263981382797132507279/121777445856528000000
          + 917422934833/3962054250*z3 - 17746492/190575*z4 - 608896/16335*z5 )
       + nf^2*[d4RR/na] * ( 35604721980361/74095560000 
          + 62420775464/60031125*z3 - 9742336/5445*z5 )

       + nf^3*cf * ( - 4047476058908941/8737221083456250 - 25088/245025*z3 )
       + nf^3*ca * ( - 983912572928041/847245680820000 + 215128/31185*z3 );

******
* N=12
******  
L  ggg0N12=
      +nf*(2/3)
      +ca*(71203/8190);

L  ggg1N12=
      +ca*nf*(-23220103/2108106)
      +ca^2*(16519839244157/549353259000)
      +cf*nf*(74823503/36540504);

L  ggg2N12=
      +ca*nf^2*(-2635361358193/759677078160)
      +ca^2*nf*(74338654569222233539/3871314390303360000-57902906/585585*z3)
      +ca^3*(6993119873800651614841/42112541869725600000)
      +cf*nf^2*(-50627726543561953/45626205314289600)
      +cf*ca*nf*(-49693541388602890695713/498238162032042432000+58085396/585585*z3)
      +cf^2*nf*(-4699124115250144376149/5480619782352466752000-158/507*z3);

L  ggg3N12=
      [d4AA/na] * ( 5186984525115894967/3012146177040000 + 11837685988559/2112897150*z3 - 28693972952/3353805*z5 )
    + nf*[d4RA/na] * ( 378251047050369859609/662672158948800000  + 476371067828641/852201850500*z3 - 27773168/16731*z5 )
    + nf^2*[d4RR/na] * ( 5121825047548437461/7888954273200000 + 812056934692/553377825*z3 - 413760/169*z5 )
      +ca*nf^3*(-504853821441288677/410635847828606400+809864/110565*z3)
      +ca^2*nf^2*(43776212234240781257735569/6277800841603734643200000-8620/169*z5-57902906/585585*z4+240437709082559/949596347700*z3)
      +ca^3*nf*(-55171996036371050045998366332119/102830377785469173455616000000+8698336/31941*z5+28951453/53235*z4-2216417127123463709/2304353803752000*z3)
      +ca^4*( 426916808845670890185486559702559/435010740735016802996640000000 - 7173493238/10061415*z5 + 2858733158927526553/4499203191210000*z3)
      +cf*nf^3*(-6113543346521554934099/12331394510293050192000-24964/351351*z3)
      +cf*ca*nf^2*(3059177558618292646984219483/40397648415720032428992000+58210216/585585*z4-3778891871983/15826605795*z3)
      +cf*ca^2*nf*(-31891030785065733878575519402109/89119660747406616994867200000+25095032/39039*z5-15914749031/29066310*z4+21063377310621153257/57032756642862000*z3)
      +cf^2*nf^2*(-28551595906275919031595376597/2407026551436651932227440000-61462/117117*z4+317531792566/15826605795*z3)
      +cf^2*ca*nf*(2879456567418214942254486948055493/12131413819240725738426297600000-115425482/117117*z5+18263117221/3517023510*z4+2277122121751096111/3802183776190800*z3)
      +cf^3*nf*(-180913555304484221774208990520433/12131413819240725738426297600000+16220/13013*z5-2642589184/1758511755*z4-1713716843924069/475272972023850*z3);


******
* N=14
******
L ggg0N14 =
       + nf * ( 2/3 )
       + ca * ( 128911/13860 );

L ggg1N14 =
       + ca*nf * (  - 51093929/4365900 )
       + ca^2 * ( 17170835369593/532500091200 )
       + cf*nf * ( 61272769/30098250 );

L ggg2N14 =
       + ca*nf^2 * (  - 4616790551/1300244400 )
       + ca^2*nf * ( 27572158806000509807/1469877751742400000 - 163551712/1576575*z3 )
       + ca^3 * ( 4747887956234950049489207/26596194175065715200000 )
       + cf*nf^2 * (  - 31557362164945633/27918132622380000 )
       + cf*ca*nf * (  - 54345732371895969792401/515927090861582400000 + 163915504/1576575*z3 )
       + cf^2*nf * (  - 3038830437099173049763/3353526090600285600000 - 848/3675*z3 );

L  ggg3N14=
      [d4AA/na] * ( 7388026987231247233447/3568234702032000000 + 7007627407900661/1058949045000*z3 - 24365797706/2401245*z5 )
    + nf*[d4RA/na] * ( 16222306083794825031617/31891097649411000000 + 21688516374213961/82024428110625*z3 - 399720544/315315*z5 )
    + nf^2*[d4RR/na] * ( 4485052909723377974579/5315182941568500000 + 226041368622508/114719479875*z3 - 788736/245*z5 )
      +ca*nf^3*(-49815330459045199/38655875938680000+718924/93555*z3)
      +ca^2*nf^2*(86264786812375898336153759/7150749479341532064000000-16432/245*z5-163551712/1576575*z4+2455639519261343/8948119430250*z3)
      +ca^3*nf*(-113594703594760740723691396139053/198218775567347268814080000000+294336388/945945*z5+81775856/143325*z4-543858408413511329/524956339908000*z3)
      +ca^4*( 3530302858272626511166908679609871/3320926870659095011362048000000 - 12182898853/14407470*z5 + 392576018133364531/527175090288000*z3)
      +cf*nf^3*(-3907253297496328220297/7545433703850642600000-22472/429975*z3)
      +cf*ca*nf^2*(4787481590605144814770575829/59759834934497089392000000+164162696/1576575*z4-371371561826/1489863375*z3)
      +cf*ca^2*nf*(-28644681812359432810528968921761/73624116639300414130944000000+70425496/105105*z5-189827271499/331080750*z4+61123089029529077743/153549729423090000*z3)
      +cf^2*nf^2*(-473951339528575686520746571/39653140472161089523650000-55544/143325*z4+385728471251/19368223875*z3)
      +cf^2*ca*nf*(6363232067291046187032334411336813/25124229803161266322184640000000-326322424/315315*z5+17085172697/4304049750*z4+729557540910110873/1163255525932500*z3)
      +cf^3*nf*(-4166118844338186141796182641273/245390674260778709382720000000+2816/3185*z5-505959889/430404975*z4-10174644862216/3776803655625*z3);

******
* N=16
******
L ggg0N16 =
       + nf * ( 2/3 )
       + ca * ( 2508266/255255 );

L ggg1N16 =
       + ca*nf * (  - 46099627687/3749185440 )
       + ca^2 * ( 654186035312260017947/19159106556333744000 )
       + cf*nf * ( 688616111/339586560 );

L ggg2N16 =
       + ca*nf^2 * (  - 35631283224283/9833577811200 )
       + ca^2*nf * ( 722436931576952470670756971/39397253993920204462080000 - 11241734927/104144040*z3 )
       + ca^3 * ( 9728211601965630767559984852327119/51359195991256734141623462400000 )
       + cf*nf^2 * (  - 40255718621033657111/35140978658769984000 )
       + cf*ca*nf * (  - 12649991599212436185283301981/114814854496567453003776000 + 5630124211/52072020*z3 )
       + cf^2*nf * (  - 33623291598599644163493119/35879642030177329063680000 - 411/2312*z3 );

L  ggg3N16=
      [d4AA/na] * ( 17225198856494540525364768331/7156940604431871052800000 + 4280088643520652417443/563503134009816000*z3
          - 152109316672672/13031023005*z5 )
    + nf*[d4RA/na] * ( 412776185633813536481909239/1022420086347410150400000 - 18868730583338146213/140875783502454000*z3
          - 5575791757/7810803*z5 )
    + nf^2*[d4RR/na] * ( 63517459719119486443848313/59641171703598925440000 + 7173470647621241/2814700969080*z3 - 10672280/2601*z5 )
      +ca*nf^3*(-1696185564468333948773/1265075231715719424000+680336/85085*z3)
      +ca^2*nf^2*(1411423039987918734914010233965753/80450768545744814319745843200000-1334035/15606*z5-11241734927/104144040*z4+679370984698281247/2296795990769280*z3)
      +ca^3*nf*(-897432462848236045017850628184670314114341/1478553186610374665701444214833152000000+16593150641/46864818*z5+11241734927/18935280*z4-133102211488321772967121/120260238076679500800*z3)
      +ca^4*( 15337182291951433616165281475248927995540971534167/13492339347924264874246991614296194641920000000 - 38027329168168/39093069015*z5
          + 5529754419565844478534458563/6520610325382626432960000*z3 )
      +cf*nf^3*(-2758634195497061062738263139/5166668452345535385169920000-18769/468180*z3)
      +cf*ca*nf^2*(265603320468239150618251481266503761/3165163093928303123379715031040000+8454580201/78108030*z4-1482304546167539/5736253723200*z3)
      +cf*ca^2*nf*(-26847608088981105116818871646074617292318363/64633896443253521100663132819849216000000+10826183435/15621606*z5-10549880344093/17704486800*z4+236351484521633019349663/
         558351105356011968000*z3)
      +cf^2*nf^2*(-11501285202205811759108125497437825419/956582623942776055065869431603200000-93023/312120*z4+113706461016607/5736253723200*z3)
      +cf^2*ca*nf*(3820884848912654785490648965626200547231253/14363088098500782466814029515522048000000-22442950375/20828808*z5+160275239209/50988921984*z4+74860657727420155363/114839799538464000*z3
         )
      +cf^3*nf*(-432465293017180154359501484955972282652531/23503235070274007672968411934490624000000+20639/31212*z5-1209091491169/1274723049600*z4-3753742543711044061/1802101469680512000*z3);

******
* N=18
******
L ggg0N18 =
       + nf * ( 2/3 )
       + ca * ( 7045513/684684 );

L ggg1N18 =
       + ca*nf * (  - 191333782019/14927822910 )
       + ca^2 * ( 19169701204569946991/534957508120875840 )
       + cf*nf * ( 171897866/85003587 );

L ggg2N18 =
       + ca*nf^2 * (  - 249465132233659/67628853817200 )
       + ca^2*nf * ( 23897993523594180540228086371/1332428080728808382102784000 - 92597154802/829323495*z3 )
       + ca^3 * ( 6063599183332068468594094357278419/30452330272567332323928045312000 )
       + cf*nf^2 * (  - 14610952736148388577543/12627594153831515859000 )
       + cf*ca*nf * (  - 175907601518276087113467273653/1537050964555018240782854400 + 92714231762/829323495*z3 )
       + cf^2*nf * (  - 938492420727277506223487563667/979869989903824128499069680000 - 1376/9747*z3 );

L  ggg3N18=
       [d4AA/na] * ( 1049053721644320302406316291/383787218983943174400000 + 2277808717857396553/266625552293100*z3
          - 14265221606710/1085167083*z5 )
     + nf*[d4RA/na] * ( 580668376095736761345039157/2241459420069322252800000 - 28798161501291573012959/45770542059947304600*z3
           - 4582985696/497594097*z5 )
     + nf^2*[d4RR/na] * ( 508929299629112028606527827567/387548333729985817509120000 
          + 215307386311880818/67242378298095*z3 - 149132800/29241*z5 )
      +ca*nf^3*(-2522300408158699916579371/1818373558151738283696000+38224084/4621617*z3)
      +ca^2*nf^2*(7280509142736822801047375373219121409/310179343928745969019165270487040000-9320800/87723*z5-92597154802/829323495*z4+827826218263460428211/2606314582834162200*z3)
      +ca^3*nf*(-50902451110310945082922336631719197853721939/79640562719441064394469307771805685760000+31516663202/78567489*z5+46298577401/75393045*z4-932396716084659320721077653/
         793111952814766894108800*z3)
      +ca^4*( 613821523893530269831391065477998922572407445587423/509646570159129631368783252529910692372070400000 - 7132610803355/6511002498*z5
          + 2600432772102362174102051929/2747076348676753152259200*z3 )
      +cf*nf^3*(-1204343230800942414809786168123/2204707477283604289122906780000-236672/7456455*z3)
      +cf*ca*nf^2*(619976473559417663859944479698070705897/7103660867653869736912133203564800000+278379603958/2487970485*z4-2224097820277294/8345227153725*z3)
      +cf*ca^2*nf*(-4472469837937412890257391830178132693234847257/10207897523166453888656185083449697024000000+354751643702/497594097*z5-87339087634793/141814317645*z4+134159922529333641505923173/
         300957660666317794639500*z3)
      +cf^2*nf^2*(-29450269754989290176205939653770867886633/2437887614017962420336532713798394800000-587552/2485485*z4+238194199445648/12054216999825*z3)
      +cf^2*ca*nf*(647979310225413508460477144500358567981204150383/2342712481566701167446594476651705467008000000-554803942604/497594097*z5+30822057470944/12054216999825*z4+1418122620537283713547619/
         2104599025638585976500*z3)
      +cf^3*nf*(-70301841538977369648349286711177952437421103729/3620555653330356349690191463916272085376000000+85184/165699*z5-9447656272424/12054216999825*z4-26374016931923364628/
         15943932012413530125*z3);

******
* N=20
******
L ggg0N20 =
       + nf * ( 2/3 )
       + ca * ( 1561447/145860 );

L ggg1N20 =
       + ca*nf * (  - 2254673308/169744575 )
       + ca^2 * ( 13254152714337793513/354798269561736000 )
       + cf*nf * ( 3906317479/1935549000 );

L ggg2N20 =
       + ca*nf^2 * (  - 1340260211455733/357604291044000 )
       + ca^2*nf * ( 188440102798503041569720552283/10736524208519607092474880000 - 19516152508/169744575*z3 )
       + ca^3 * ( 118327730358836383913243627354149081/569231088903095470069660041600000 )
       + cf*nf^2 * (  - 145603933710681637559317/124871427568676748960000 )
       + cf*ca*nf * (  - 60311719069569392166836956037867/509984899904681336892556800000 + 6511881422/56581525*z3 )
       + cf^2*nf * (  - 5651485738610801983335140219333/5813827858913367240575147520000 - 422/3675*z3 );

L  ggg3N20=
       [d4AA/na] * ( 3889870578491714739384956213923949/1274320113146361260467488000000
          + 3934478309186512848349/415641774465918000*z3 - 63313342379086/4343674335*z5 )
     + nf*[d4RA/na] * ( 67402279701398725909910179689001/876455462435506387289856000000
           - 44176589943925468760202749/36311296700891528316000*z3 + 85425608144/101846745*z5 )
     + nf^2*[d4RR/na] * ( 6993864067805233426081908293714947/4402196754505611627069504000000
          + 10728928931473261367/2729673543972375*z3 - 13694144/2205*z5 )
      +ca*nf^3*(-178413939710515996456301/124871427568676748960000+8385068/984555*z3)
      +ca^2*nf^2*(17645361960130685484820958817420805056989/590479223355768555565639482023424000000-855884/6615*z5-19516152508/169744575*z4+846815221459124600897/2489462272102806000*z3)
      +ca^3*nf*(-76969971585375286644444812731996776908979058237/114836399358229868686405566463915499520000000+27649610258/61108047*z5+9758076254/15431325*z4-10836873355305051655841337131/
         8714711208213966795840000*z3)
      +ca^4*( 514425183460510317418209161756016723035932624964779/405894542050054968300263664396743855477760000000 - 31656671189543/26062046010*z5
	 + 7638681169638394821437322497/7335686616055454737080000*z3 )
      +cf*nf^3*(-12122556111894521113303106571737/21801854470925127152156803200000-178084/6912675*z3)
      +cf*ca*nf^2*(18088671861812820773497194991710703558327/200341165067135759924056252829376000000+58646289362/509233725*z4-1833909745247/6698382075*z3)
      +cf*ca^2*nf*(-74982413930823242524026665139426671440525248653/163641869085477562878127932211079586816000000+74400774706/101846745*z5-71007716588687/112031419500*z4+91863486093996885376294187/
         197118467804839725144000*z3)
      +cf^2*nf^2*(-143611841677221812934598916644203681895721/11842388868412913808844214056136448000000-442678/2304225*z4+24036876714101/1219105537650*z3)
      +cf^2*ca*nf*(4439838820552240984417113640877343980811677953361/15545977563120368473422153560052560747520000000-116965983598/101846745*z5+7914266258212/3725044698375*z4+7217347848995756680249831/
         10405952297389729080000*z3)
      +cf^3*nf*(-309438164995702284150415680403691064724486193873/15344081750612311740001086630701228789760000000+63236/153615*z5-9834028074797/14900178793500*z4-10474380989917400036281/
         7804464223042296810000*z3);

* -----------------------------------------------------------------------------
*
*   Gluon-gluon anomalous dimensions gamma_gg(N) up to four loops,
*   all-N results for particular terms
*
*   Notations:
*   S(R(m1,...,mk),N) denotes harmonic sums,
*   z3 = Zeta(3), ... , z5 = Zeta(5),
*   den(x) = 1/x denotes denominators
*   nf = number of flavors; for the group invariants see the paper.
*   expansion in alpha_s/(4*pi)
*
***** 
*
*  gamma_gg^{(3)}(N) at even N: contributions proportional to Zeta(3) 
*  for all nf^2 parts and the complete Zeta(5) contribution.
*
*  The terms with delta(N-2) and N*(N+1) are discussed in the article.
*
*  Additional definitions: eta = 1/N - 1/(N+1), nu = 1/(N-1)- 1/(N+2).
*  CARE: The latter is not the only definition than has been used.
*
******

 L ggg3z3N =

  + ca^2*nf^2* 16/27*z3* (
       - 13/10
       + 4773/4* eta
       - 14308/30* nu
       + 120* S(R(1),N)
       + 2577/2* eta^2
       - 84* nu^2
       - 753* S(R(1),N)* eta
       + 230* S(R(1),N)* nu
       - 34/5* S(R(-2),N)
       - 2/5* S(R(-2),N)* N*(N+1)
     + 6* (
         54* eta^3
       - 82* S(R(1),N)* eta^2
       - 14/5* S(R(-2),N)* eta
       + 6* S(R(1),N)^2* eta
       + 24* S(R(1),N)* eta^3
       - 24* S(R(1),N)^2* eta^2 )
       )
  + cf*ca*nf^2* 32/9*z3* (
       - 5
       - 799/2* eta
       + 143* nu
       - 588* eta^2
       + 24* nu^2
       - 150* eta^3
       + 21* den(2+N)
       - 21* den(1+N)
       + 15* den(1+N)^2
       - 12* den(1+N)^3
     + S(R(1),N)* 4* (
       - 5
       + 54* eta
       - 19* nu
       + 60* eta^2
       )
     + 1/3* delta_(N-2)
     )
  + cf^2*nf^2* 32/9*z3* (
       + 11/2
       + 231* eta
       - 214/3* nu
       + 395* eta^2
       - 8* nu^2
       + 90* eta^3
       + 48* den(1+N)
       - 24* den(1+N)^2
       + 48* den(1+N)^3
       - 48* den(2+N)
     + S(R(1),N) * 2* (
       + 20* nu
       - 63* eta
       - 66* eta^2 )
     )
  + [d4RR/na]*nf^2 * 256/9*z3* (
       - 29/5
       + 297/2* eta
       - 299/15* nu
       + 135* eta^2
       - 114* S(R(1),N)* eta
       + 2* S(R(1),N)* nu
       - 34/5* S(R(-2),N)
       - 2/5* S(R(-2),N) * N*(N+1)
     + 6* (
         26* S(R(1),N)* eta^2
       - 14/5* S(R(-2),N)* eta
       + 6* S(R(1),N)^2* eta
       + 24* S(R(1),N)* eta^3
       - 24* S(R(1),N)^2* eta^2
       )
     );

 L ggg3z5N =

  + ( ca^4 + 12*[d4AA/na] ) * 16/9*z5 * (
     - 751/3
     - 1/6* N*(N+1)
     + 188* eta
    + 10* (
     - 21* nu
     + 33* S(R(1),N)
     - 12* nu^2
     + 36* eta^2
     + 24* nu* S(R(1),N)
     - 24* eta* S(R(1),N)
     - 12* S(R(1),N)^2 )
     )
  + [d4RA/na]*nf* 128/3*z5 * (
       1/3* N*(N+1)
     + 287/3
     + 20* nu
     - 121* eta
     + 150* eta^2
     - 60* S(R(1),N)
     )
  + ca^3*nf* 16/9*z5 * (
       1/3* N*(N+1)
     + 17/3
     + 80* nu
     + 149* eta
     - 2280* eta^2
     + 30* S(R(1),N)
     )
  + ca^2*cf*nf* 80*z5 * (
       2
     - 68/3* nu 
     + 41* eta
     + 184* eta^2
     + 2* S(R(1),N)
     )
  + ca*cf^2*nf* 80*z5 * (
     + 32* nu
     - 81* eta
     - 262* eta^2
     - 4* S(R(1),N)
     )
  + cf^3*nf* 160*z5 * (
     - 16/3* nu
     + 17* eta
     + 66* eta^2
     )
  + ( ca^2 + 48*[d4RR/na] )*nf^2 * 8/9*z5 * (
     - 1/3* N*(N+1)
     - 17/3
     + 46* eta
     - 240* eta^2
    );

* -----------------------------------------------------------------------------	


==> anc/xPgg3a.f <==
*
* ..File: xPgg3a.f   
*
* ..The 4-loop MSbar gluon-gluon splitting function P_{gg}^(3) 
*    for the  evolution of the flavour-singlet parton distributions.
*    The expansion parameter is alpha_s/(4 pi), the scale mu_r = mu_f.
*
* ..These are approximations for fixed nf = 3, 4 and 5 based on the 
*    first 10 even moments together with small-x/large-x constraints.
*    The two sets providing the error estimate are called via IMOD = 1 
*    and IMOD = 2.  Any other value of IMOD invokes their average.
*
* ..The distributions (in the mathematical sense) are given as in eq.
*    (B.26) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*    The name-endings A, B, and C of the functions below correspond to 
*    the kernel superscripts [2], [3], and [1] in that equation.
*   
* ..Reference: Four-loop splitting functions in QCD 
*                - The gluon-gluon case -
*
*              G. Falcioni, F. Herzog, S. Moch, A. Pelloni and A. Vogt
*              ZU-TH 47/24, DESY-24-144, LTH 1384
*
* =====================================================================
*
* ..The regular part
*
       FUNCTION P3GGA (Y, NF, IMOD)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER IMOD, nf,nf2,nf3
       COMMON / P3GSOFT / A4gluon
*
       YM  = 1.D0/Y
       Y1  = 1.D0-Y
       DL  = DLOG(Y)
       DL1 = DLOG(1.D0-Y)
*
       nf2 = nf*nf
       nf3 = nf*nf2
*
*  Known large-x coefficients [except delta(1-x)]
*
       A4gluon =  40880.330D0     - 11714.246D0*nf
     ,          + 440.04876D0*nf2 + 7.3627750D0*nf3
       Ccoeff  = 8.5814120D+4 - 1.3880515D+4*nf + 1.3511111D+2*nf2
       Dcoeff  = 5.4482808D+4 - 4.3411337D+3*nf - 2.1333333D+1*nf2 
*
       x1L4cff = 5.6460905D+1*nf - 3.6213992D+0*nf2
       x1L3cff = 2.4755054D+2*nf - 4.0559671D+1*nf2 + 1.5802469D+0*nf3
*    
*  Known small-x coefficients 
*
       bfkl0  = - 8.3086173D+3
       bfkl1  = - 1.0691199D+5 - 9.9638304D+2*nf
*
       x0L6cff =  1.44D+2 - 2.7786008D+1*nf + 7.9012346D-1*nf2
       x0L5cff = -1.44D+2 - 1.6208066D+2*nf + 1.4380247D+1*nf2
       x0L4cff =  2.6165784D+4     - 3.3447551D+3*nf
     ,          + 9.1522635D+1*nf2 - 1.9753086D-1*nf3
*
*  The resulting part of the function
*
       P3gg01 =
     ,      + bfkl0* DL**3*YM
     ,      + bfkl1* DL**2*YM
     ,      + x0L6cff* DL**6
     ,      + x0L5cff* DL**5
     ,      + x0L4cff* DL**4
     ,      + Ccoeff* DL1
     ,      + Dcoeff - A4gluon
     ,      + x1L4cff* Y1*DL1**4
     ,      + x1L3cff* Y1*DL1**3
*
*  The selected approximations for nf = 3, 4, 5
*
       IF ( NF .EQ. 3 ) THEN
         P3ggApp1 = P3gg01
     ,      - 421311. * Y1*DL*YM
     ,      - 325557. * Y1*YM
     ,      + 1679790.* Y1
     ,      - 1456863.* Y1*Y
     ,      + 3246307.* Y1*DL
     ,      + 2026324.* DL*DL
     ,      + 549188. * DL**3
     ,      +   8337. * Y1*DL1
     ,      +  26718. * Y1*DL1*DL1
     ,      -  27049. * Y1*Y1*DL1**3
         P3ggApp2 = P3gg01
     ,      - 700113. * Y1*DL*YM
     ,      - 2300581.* Y1*YM
     ,      + 896407. * Y1*(1.+2.*Y)
     ,      - 162733. * Y1*Y*Y
     ,      - 2661862.* Y1*DL
     ,      + 196759. * DL*DL
     ,      - 260607. * DL**3
     ,      +  84068. * Y1*DL1
     ,      + 346318. * Y1*DL1*DL1
     ,      + 315725. * DL*DL1*DL1
       ELSE IF ( NF .EQ. 4 ) THEN
         P3ggApp1 = P3gg01
     ,      - 437084. * Y1*DL*YM
     ,      - 361570. * Y1*YM
     ,      + 1696070.* Y1
     ,      - 1457385.* Y1*Y
     ,      + 3195104.* Y1*DL
     ,      + 2009021.* DL*DL
     ,      + 544380. * DL**3
     ,      +  9938.  * Y1*DL1
     ,      +  24376. * Y1*DL1*DL1
     ,      -  22143. * Y1*Y1*DL1**3
         P3ggApp2 = P3gg01
     ,      - 706649. * Y1*DL*YM
     ,      - 2274637.* Y1*YM
     ,      + 836544. * Y1*(1.+2.*Y)
     ,      - 199929. * Y1*Y*Y
     ,      - 2683760.* Y1*DL
     ,      + 168802. * DL*DL
     ,      - 250799. * DL**3
     ,      +  36967. * Y1*DL1
     ,      +  24530. * Y1*DL1*DL1
     ,      -  71470. * Y1*Y1*DL1*DL1
       ELSE IF ( NF .EQ. 5 ) THEN
         P3ggApp1 = P3gg01
     ,      - 439426. * Y1*DL*YM
     ,      - 293679. * Y1*YM
     ,      + 1916281.* Y1
     ,      - 1615883.* Y1*Y
     ,      + 3648786.* Y1*DL
     ,      + 2166231.* DL*DL
     ,      + 594588. * DL**3
     ,      +  50406. * Y1*DL1
     ,      +  24692. * Y1*DL1*DL1
     ,      + 174067. * Y1*Y1*DL1
         P3ggApp2 = P3gg01
     ,      - 705978. *  Y1*DL*YM
     ,      - 2192234.* Y1*YM
     ,      + 1730508.* Y1*Y
     ,      + 353143. * Y1*(2.-Y*Y)
     ,      - 2602682.* Y1*DL
     ,      + 178960. * DL*DL
     ,      - 218133. * DL**3
     ,      +   2285. * Y1*DL1
     ,      +  19295. * Y1*DL1*DL1
     ,      -  13719. * Y1*Y1*DL1*DL1
       ELSE
         WRITE(6,*) '  Error in function P3ggA: choice of nf   '
         CALL ABORT
       END IF
*
*  We return one of the two error-band representatives or the present 
*  best estimate, their average
       IF ( IMOD .EQ. 1 ) THEN
         P3GGA = P3ggApp1
       ELSE IF ( IMOD .EQ. 2 ) THEN
         P3GGA = P3ggApp2
       ELSE
         P3GGA = 0.5* ( P3ggApp1 + P3ggApp2 )
       END IF
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
* ..The singular (soft) piece of P_gg^(3).
*   Note: A4gluon is provided by a common block set in P3GGA
*
       FUNCTION P3GGB (Y, NF)
       IMPLICIT REAL*8 (A - Z)
       INTEGER nf
       COMMON / P3GSOFT / A4gluon
*
       P3GGB  = A4gluon/(1.D0-Y)
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The 'local' piece of P_gg^(3).
*   Note: A4gluon is provided by a common block set in P3GGA
*
       FUNCTION P3GGC (Y, NF, IMOD)
*
       IMPLICIT REAL*8 (A - Z)
       INTEGER IMOD, nf,nf2,nf3
       COMMON / P3GSOFT / A4gluon
*
       nf2 = nf*nf
       nf3 = nf*nf2
*
*  The coefficient of delta(1-x), also called the virtual anomalous
*  dimension. nf^0 and nf^1 are still approximate, but the error at 
*  nf^1 is far too small to be relevant in this context.
*
       B4gluon =  68587.64        - 18143.983D0*nf 
     ,          + 423.81135D0*nf2 + 9.0672154D-1*nf3
       IF ( IMOD .EQ. 1 ) B4gluon = B4gluon - 0.2
       IF ( IMOD .EQ. 2 ) B4gluon = B4gluon + 0.2
*
       P3GGC = DLOG (1.D0-Y)* A4gluon + B4gluon
*
       RETURN
       END
*
* =================================================================av==

